Differences between charged-current coefficient functions

Second- and third-order results are presented for the structure functions of charged-current deep-inelastic scattering in the framework of massless perturbative QCD. We write down the two-loop differences between the corresponding crossing-even and -odd coefficient functions, including those for the longitudinal structure function not covered in the literature so far. At three loops we compute the lowest five moments of these differences for all three structure functions and provide approximate expressions in Bjorken-$x$ space. Also calculated is the related third-order coefficient-function correction to the Gottfried sum rule. We confirm the conjectured suppression of these quantities if the number of colours is large. Finally we derive the second- and third-order QCD contributions to the Paschos-Wolfenstein ratio used for the determination of the weak mixing angle from neutrino-nucleon deep-inelastic scattering. These contributions are found to be small.

==> MRV1res.h <==
*
********************************************************************************
*
* arXiv:0708.3731 [hep-ph]
* Differences between charged-current coefficient functions
* S. Moch, M. Rogal and A. Vogt
*
* This file contains the Bjorken-x space results for second-order differences 
* (2.4)--(2.6) between corresponding coefficient functions for the even-N and 
* odd-N CC structure functions, and the first five integer moments for the
* respective third-order corrections as given in eq. (3.4) and (A.1)--(A.14).
*
* Notation:
* H(R(m1,...,mk),x) denote harmonic polylogarithms
* z2 = Zeta(2), ... , z5=Zeta(5)
*
********************************************************************************
 
* The two-loop results for the even-N - odd-N differences
* NOTE: these differences correspond to F_2,L(nu+nubar) - F_2,L(nu-nubar),
*       but F_3(nu-nubar) - F_3(nu+nubar)

L  c2qq2d =
       + cf*[cf-ca/2] * (
          - 324/5
          + 112*[1+x]^-1*z3
          + 16/5*x^-1
          + 164/5*x
          + 144/5*x^2
          - 40*z3
          + 136*z3*x
          + 8*z2
          + 56*z2*x
          + 96*z2*x^2
          - 144/5*z2*x^3
          - 32*H(R(-2,0),x)
          + 96*H(R(-2,0),x)*[1+x]^-1
          + 128*H(R(-2,0),x)*x
          - 128*H(R(-1),x)*[1+x]^-1*z2
          + 48*H(R(-1),x)*z2
          - 144*H(R(-1),x)*z2*x
          + 32*H(R(-1,-1,0),x)
          - 128*H(R(-1,-1,0),x)*[1+x]^-1
          - 224*H(R(-1,-1,0),x)*x
          + 64*H(R(-1,0),x)
          + 16/5*H(R(-1,0),x)*x^-2
          + 64*H(R(-1,0),x)*x
          + 96*H(R(-1,0),x)*x^2
          - 144/5*H(R(-1,0),x)*x^3
          - 64*H(R(-1,0,0),x)
          + 160*H(R(-1,0,0),x)*[1+x]^-1
          + 160*H(R(-1,0,0),x)*x
          - 32*H(R(-1,2),x)
          + 64*H(R(-1,2),x)*[1+x]^-1
          + 32*H(R(-1,2),x)*x
          + 28/5*H(R(0),x)
          - 32*H(R(0),x)*[1+x]^-1
          + 32*H(R(0),x)*[1+x]^-1*z2
          - 16/5*H(R(0),x)*x^-1
          - 292/5*H(R(0),x)*x
          + 144/5*H(R(0),x)*x^2
          - 16*H(R(0),x)*z2
          + 16*H(R(0),x)*z2*x
          - 16*H(R(0,0),x)
          - 64*H(R(0,0),x)*x
          - 96*H(R(0,0),x)*x^2
          + 144/5*H(R(0,0),x)*x^3
          + 24*H(R(0,0,0),x)
          - 48*H(R(0,0,0),x)*[1+x]^-1
          - 24*H(R(0,0,0),x)*x
          - 32*H(R(1),x)
          + 32*H(R(1),x)*x
          - 16*H(R(2),x)
          - 16*H(R(2),x)*x
          + 16*H(R(3),x)
          - 32*H(R(3),x)*[1+x]^-1
          - 16*H(R(3),x)*x
          );

 L c3qq2d =
       + cf*[cf-ca/2] * (
          + 60
          + 112*[1+x]^-1*z3
          - 60*x
          - 72*z3
          + 40*z3*x
          + 24*z2
          + 8*z2*x
          + 16*z2*x^2
          - 64*H(R(-2,0),x)
          + 96*H(R(-2,0),x)*[1+x]^-1
          + 32*H(R(-2,0),x)*x
          - 128*H(R(-1),x)*[1+x]^-1*z2
          + 80*H(R(-1),x)*z2
          - 48*H(R(-1),x)*z2*x
          + 96*H(R(-1,-1,0),x)
          - 128*H(R(-1,-1,0),x)*[1+x]^-1
          - 32*H(R(-1,-1,0),x)*x
          + 16*H(R(-1,0),x)*x^-1
          + 16*H(R(-1,0),x)*x^2
          - 96*H(R(-1,0,0),x)
          + 160*H(R(-1,0,0),x)*[1+x]^-1
          + 64*H(R(-1,0,0),x)*x
          - 32*H(R(-1,2),x)
          + 64*H(R(-1,2),x)*[1+x]^-1
          + 32*H(R(-1,2),x)*x
          + 28*H(R(0),x)
          - 32*H(R(0),x)*[1+x]^-1
          + 32*H(R(0),x)*[1+x]^-1*z2
          + 60*H(R(0),x)*x
          - 16*H(R(0),x)*z2
          + 16*H(R(0),x)*z2*x
          - 32*H(R(0,0),x)
          - 16*H(R(0,0),x)*x
          - 16*H(R(0,0),x)*x^2
          + 24*H(R(0,0,0),x)
          - 48*H(R(0,0,0),x)*[1+x]^-1
          - 24*H(R(0,0,0),x)*x
          - 32*H(R(1),x)
          + 32*H(R(1),x)*x
          - 16*H(R(2),x)
          - 16*H(R(2),x)*x
          + 16*H(R(3),x)
          - 32*H(R(3),x)*[1+x]^-1
          - 16*H(R(3),x)*x
          );

 L cLqq2d =
       + cf*[cf-ca/2] * (
          - 416/5
          + 64/5*x^-1
          + 256/5*x
          + 96/5*x^2
          + 64*z3*x
          + 32*z2*x
          + 64*z2*x^2
          - 96/5*z2*x^3
          + 64*H(R(-2,0),x)*x
          - 64*H(R(-1),x)*z2*x
          - 128*H(R(-1,-1,0),x)*x
          + 64*H(R(-1,0),x)
          + 64/5*H(R(-1,0),x)*x^-2
          - 32*H(R(-1,0),x)*x^-1
          + 64*H(R(-1,0),x)*x
          + 64*H(R(-1,0),x)*x^2
          - 96/5*H(R(-1,0),x)*x^3
          + 64*H(R(-1,0,0),x)*x
          + 32/5*H(R(0),x)
          - 64/5*H(R(0),x)*x^-1
          - 448/5*H(R(0),x)*x
          + 96/5*H(R(0),x)*x^2
          - 32*H(R(0,0),x)*x
          - 64*H(R(0,0),x)*x^2
          + 96/5*H(R(0,0),x)*x^3
          );

* The third-order even moments N = 2, ..., 10 of these differences for F3

L c3q3d2 =
       - cf*[cf-ca/2]^2 * (
          + 840949/243
          - 9344/9*z5
          + 650360/81*z3
          - 1472/3*z3^2
          - 712328/243*z2
          + 47920/9*z2*z3
          - 30416/5*z2^2
          - 8992/63*z2^3
          )
       - cf*nf*[cf-ca/2] * (
          + 119522/729
          - 1792/9*z5
          + 57128/81*z3
          - 46112/243*z2
          + 1408/9*z2*z3
          - 40024/135*z2^2
          )
       - cf^2*[cf-ca/2] * (
          - 15979879/4374
          + 38416/9*z5
          - 580504/81*z3
          + 1456/3*z3^2
          + 742390/243*z2
          - 4368*z2*z3
          + 577264/135*z2^2
          - 56432/315*z2^3
          );

L c3q3d4 = 
       - cf*[cf-ca/2]^2 * (
          + 21230721185377/4374000000
          - 23704/45*z5
          + 292322783/20250*z3
          - 1472/3*z3^2
          - 5644168873/1215000*z2
          + 100792/15*z2*z3
          - 6477802/675*z2^2
          - 8992/63*z2^3
          )
       - cf*nf*[cf-ca/2] * (
          + 15339664501/72900000
          - 1792/9*z5
          + 755894/675*z3
          - 21942049/60750*z2
          + 1408/9*z2*z3
          - 53128/135*z2^2
          )
       - cf^2*[cf-ca/2] * (
          - 19991706724601/4374000000
          + 5208*z5
          - 272933467/20250*z3
          + 1456/3*z3^2
          + 6307524619/1215000*z2
          - 253064/45*z2*z3
          + 2500616/375*z2^2
          - 56432/315*z2^3
          );

L c3q3d6 = 
       - cf*[cf-ca/2]^2 * (
          + 172761364527374293/32162295375000
          - 21200/63*z5
          + 3380925064/165375*z3
          - 1472/3*z3^2
          - 147865501939/24310125*z2
          + 2395856/315*z2*z3
          - 75351016/6125*z2^2
          - 8992/63*z2^3
          )
       - cf*nf*[cf-ca/2] * (
          + 503591542653161/1837845450000
          - 1792/9*z5
          + 16004944/11025*z3
          - 23420609/42875*z2
          + 1408/9*z2*z3
          - 2135888/4725*z2^2
          )
       - cf^2*[cf-ca/2] * (
          - 313157547783370669/64324590750000
          + 1810712/315*z5
          - 67828543996/3472875*z3
          + 1456/3*z3^2
          + 3604225183081/486202500*z2
          - 667864/105*z2*z3
          + 1397140016/165375*z2^2
          - 56432/315*z2^3
          );

L c3q3d8 = 
       - cf*[cf-ca/2]^2 * (
          + 45882775286477927067311/8003008282752000000
          - 22640/63*z5
          + 38829577931303/1500282000*z3
          - 1472/3*z3^2
          - 5677110453154657/756142128000*z2
          + 7858468/945*z2*z3
          - 43146817871/2976750*z2^2
          - 8992/63*z2^3
          )
       - cf*nf*[cf-ca/2] * (
          + 3380190329263337489/9527390812800000
          - 1792/9*z5
          + 1026540911/595350*z3
          - 3263620615369/4500846000*z2
          + 1408/9*z2*z3
          - 778496/1575*z2^2
          )
       - cf^2*[cf-ca/2] * (
          - 126830527574348410837327/24009024848256000000
          + 5795836/945*z5
          - 4175977929883/166698000*z3
          + 1456/3*z3^2
          + 194854342276579/20003760000*z2
          - 6509876/945*z2*z3
          + 58805551031/5953500*z2^2
          - 56432/315*z2^3
          );

L c3q3d10 = 
       - cf*[cf-ca/2]^2 * (
          + 2924815993615556996346598663/483334682604559632000000
          - 210944/385*z5
          + 3080312718428437/99843767100*z3
          - 1472/3*z3^2
          - 13720175530646448109/1537594013340000*z2
          + 8455904/945*z2*z3
          - 3568998808/218295*z2^2
          - 8992/63*z2^3
          )
       - cf*nf*[cf-ca/2] * (
          + 339629926756418877268603/767197908896126400000
          - 1792/9*z5
          + 70469642338/36018675*z3
          - 2677118231310293/2995313013000*z2
          + 1408/9*z2*z3
          - 1015276/1925*z2^2
          )
       - cf^2*[cf-ca/2] * (
          - 61916581373996975119251441821/10633363017300311904000000
          + 66873844/10395*z5
          - 30055925797598243/998437671000*z3
          + 1456/3*z3^2
          + 3186598606475201011/263587545144000*z2
          - 75900812/10395*z2*z3
          + 1995571648453/180093375*z2^2
          - 56432/315*z2^3
          );

* The third-order odd moments N = 1, ..., 9 of these differences for F2 and FL

L c2q3d1 =
       + cf*[cf-ca/2]^2 * (
          + 175030/81
          - 4160/9*z5
          + 404720/81*z3
          - 1472/3*z3^2
          - 49216/27*z2
          + 33200/9*z2*z3
          - 562784/135*z2^2
          - 8992/63*z2^3
          )
       + cf*nf*[cf-ca/2] * (
          + 8786/81
          - 1792/9*z5
          + 39592/81*z3
          - 3056/27*z2
          + 1408/9*z2*z3
          - 30424/135*z2^2
          )
       + cf^2*[cf-ca/2] * (
          - 303377/162
          + 25616/9*z5
          - 363896/81*z3
          + 1456/3*z3^2
          + 41350/27*z2
          - 26000/9*z2*z3
          + 396824/135*z2^2
          - 56432/315*z2^3
          );

L c2q3d3 =
       + cf*[cf-ca/2]^2 * (
          + 1805677051/466560
          - 2648/9*z5
          + 10093427/810*z3
          - 1472/3*z3^2
          - 7787113/1944*z2
          + 55336/9*z2*z3
          - 378838/45*z2^2
          - 8992/63*z2^3
          )
       + cf*nf*[cf-ca/2] * (
          + 20396669/116640
          - 1792/9*z5
          + 405586/405*z3
          - 139573/486*z2
          + 1408/9*z2*z3
          - 50392/135*z2^2
          )
       + cf^2*[cf-ca/2] * (
          - 5165481803/1399680
          + 40648/9*z5
          - 9321697/810*z3
          + 1456/3*z3^2
          + 8046059/1944*z2
          - 4984*z2*z3
          + 798328/135*z2^2
          - 56432/315*z2^3
          );
 
L c2q3d5 =
       + cf*[cf-ca/2]^2 * (
          + 18473631996593/3827250000
          - 17584/45*z5
          + 149815672/7875*z3
          - 1472/3*z3^2
          - 291199027/50625*z2
          + 330416/45*z2*z3
          - 2577928/225*z2^2
          - 8992/63*z2^3
          )
       + cf*nf*[cf-ca/2] * (
          + 181199822513/765450000
          - 1792/9*z5
          + 6514448/4725*z3
          - 1652773/3375*z2
          + 1408/9*z2*z3
          - 11888/27*z2^2
          )
       + cf^2*[cf-ca/2] * (
          - 16016244428419/3827250000
          + 47560/9*z5
          - 1270840912/70875*z3
          + 1456/3*z3^2
          + 1321405949/202500*z2
          - 89128/15*z2*z3
          + 26658224/3375*z2^2
          - 56432/315*z2^3
          );

L c2q3d7 =
       + cf*[cf-ca/2]^2 * (
          + 177036089007294328733/32934190464000000
          - 27248/63*z5
          + 65397081433/2646000*z3
          - 1472/3*z3^2
          - 340303364748629/46675440000*z2
          + 2563996/315*z2*z3
          - 4570738447/330750*z2^2
          - 8992/63*z2^3
          )
       + cf*nf*[cf-ca/2] * (
          + 38079608000704561/117622108800000
          - 1792/9*z5
          + 22115039/13230*z3
          - 113587875043/166698000*z2
          + 1408/9*z2*z3
          - 2296328/4725*z2^2
          )
       + cf^2*[cf-ca/2] * (
          - 213694072871074531/45177216000000
          + 1821772/315*z5
          - 438487320707/18522000*z3
          + 1456/3*z3^2
          + 418808510000479/46675440000*z2
          - 2071492/315*z2*z3
          + 6241478743/661500*z2^2
          - 56432/315*z2^3
          );
 
L c2q3d9 = 
       + cf*[cf-ca/2]^2 * (
          + 5676515460744370321603/1000376035344000000
          - 25664/63*z5
          + 11165079556403/375070500*z3
          - 1472/3*z3^2
          - 8178803099431493/945177660000*z2
          + 1648352/189*z2*z3
          - 23488033336/1488375*z2^2
          - 8992/63*z2^3
          )
       + cf*nf*[cf-ca/2] * (
          + 21832132134852204299/52400649470400000
          - 1792/9*z5
          + 6271692134/3274425*z3
          - 1931824297943/2250423000*z2
          + 1408/9*z2*z3
          - 164116/315*z2^2
          )
       + cf^2*[cf-ca/2] * (
          - 32102287673972370020989/6002256212064000000
          + 1162796/189*z5
          - 89153747611/3087000*z3
          + 1456/3*z3^2
          + 342078312478997/30005640000*z2
          - 1332820/189*z2*z3
          + 3187232017/297675*z2^2
          - 56432/315*z2^3
          );

L cLq3d1 =
       + cf*[cf-ca/2]^2 * (
          + 21977/9
          - 608/3*z5
          - 2648/9*z3
          - 3068/9*z2
          - 448*z2*z3
          - 336*z2^2
          )
       + cf*nf*[cf-ca/2] * (
          + 1366/9
          - 496/9*z3
          - 328/9*z2
          - 224/15*z2^2
          )
       + cf^2*[cf-ca/2] * (
          - 17819/9
          - 1568/3*z5
          + 5648/9*z3
          + 1376/9*z2
          + 288*z2*z3
          + 2304/5*z2^2
          );

L cLq3d3 = 
       + cf*[cf-ca/2]^2 * (
          - 12350749/19440
          + 352*z5
          + 52516/45*z3
          + 47/27*z2
          + 96*z2*z3
          - 7544/15*z2^2
          )
       + cf*nf*[cf-ca/2] * (
          - 16757/1620
          + 2936/45*z3
          - 16/9*z2
          - 368/15*z2^2
          )
       + cf^2*[cf-ca/2] * (
          + 10152961/12960
          - 368*z5
          - 16412/15*z3
          - 242*z2
          + 144*z2*z3
          + 1168/3*z2^2
          );

L cLq3d5 =
       + cf*[cf-ca/2]^2 * (
          - 735306721/17010000
          - 1888/3*z5
          + 558244/315*z3
          - 442783/675*z2
          + 448*z2*z3
          - 4160/9*z2^2
          )
       + cf*nf*[cf-ca/2] * (
          - 2107157/255150
          + 8816/105*z3
          - 11992/405*z2
          - 736/45*z2^2
          )
       + cf^2*[cf-ca/2] * (
          + 6741265367/10206000
          - 736/3*z5
          - 1285168/945*z3
          + 51493/405*z2
          + 96*z2*z3
          + 69608/225*z2^2
          );

 
L cLq3d7 =
       + cf*[cf-ca/2]^2 * (
          + 354522585410107/666792000000
          - 1408*z5
          + 47266403/23625*z3
          - 1095179473/945000*z2
          + 752*z2*z3
          - 147056/375*z2^2
          )
       + cf*nf*[cf-ca/2] * (
          + 369546282989/50009400000
          + 124282/1575*z3
          - 220747/5250*z2
          - 184/15*z2^2
          )
       + cf^2*[cf-ca/2] * (
          + 11388456807174161/28005264000000
          - 184*z5
          - 176925641/132300*z3
          + 4569363329/13230000*z2
          + 72*z2*z3
          + 663878/2625*z2^2
          );

L cLq3d9 = 
       + cf*[cf-ca/2]^2 * (
          + 1346454911003496947/1323248724000000
          - 10528/5*z5
          + 13247918/6125*z3
          - 325373958827/208372500*z2
          + 5184/5*z2*z3
          - 296736/875*z2^2
          )
       + cf*nf*[cf-ca/2] * (
          + 23852323249607/1444021425000
          + 1249264/17325*z3
          - 1542176/33075*z2
          - 736/75*z2^2
          )
       + cf^2*[cf-ca/2] * (
          + 17693872049573089/73513818000000
          - 736/5*z5
          - 125991917/99225*z3
          + 10496201057/23152500*z2
          + 288/5*z2*z3
          + 1688888/7875*z2^2
          );



==> xcdiff2e.f <==
*
* ..File: xcdiff2e.f    Fi_NS,  i = 2,3,L  (even-N - odd-N)
*
*
* ..The exact 2-loop MS(bar) even-odd differences of the NS coefficient 
*    functions F2, F3 and FL in charged-current DIS at mu_r = mu_f = Q. 
*    The expansion parameter is normalized as  a_s = alpha_s/(4 pi).
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..Equivalent expressions for F2 and F3 were first published in
*     E.B. Zijlstra and W.L van Neerven, Phys. Lett. B272 (1991) 127,
*                                        Phys. Lett. B297 (1992) 377.
*   The FL results were also calculated by them, but not published.
*
* ..Reference: M. Rogal, S. Moch and A. Vogt, arXiv:0708.3731 [hep-ph]
*
* =====================================================================
*
* ..F2
*
       FUNCTION XC2DFF2 (X)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 3 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and abbreviations
*
       CF = 4./3.D0
       CA = 3.D0
       CAM2CF = CA - 2.* CF
*
       DX = 1.D0/X
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 3 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The coefficient function in terms of the harmonic polylogs
*
       c2qq2d =
     &  + cf*cam2cf * ( 162.D0/5.D0 - 82.D0/5.D0*x - 72.D0/5.D0*x**2
     &     - 8.D0/5.D0*dx + 20.D0*z3 - 68.D0*z3*x - 56.D0*z3*dp - 4.D0*
     &    z2 - 28.D0*z2*x - 48.D0*z2*x**2 + 72.D0/5.D0*z2*x**3 - 24.D0*
     &    Hr1(-1)*z2 + 72.D0*Hr1(-1)*z2*x + 64.D0*Hr1(-1)*z2*dp - 14.D0/
     &    5.D0*Hr1(0) + 146.D0/5.D0*Hr1(0)*x - 72.D0/5.D0*Hr1(0)*x**2
     &     + 8.D0/5.D0*Hr1(0)*dx + 16.D0*Hr1(0)*dp + 8.D0*Hr1(0)*z2 - 8.
     &    D0*Hr1(0)*z2*x - 16.D0*Hr1(0)*z2*dp + 16.D0*Hr1(1) - 16.D0*
     &    Hr1(1)*x - 32.D0*Hr2(-1,0) - 32.D0*Hr2(-1,0)*x - 48.D0*Hr2(-1
     &    ,0)*x**2 + 72.D0/5.D0*Hr2(-1,0)*x**3 - 8.D0/5.D0*Hr2(-1,0)*
     &    dx**2 + 8.D0*Hr2(0,0) + 32.D0*Hr2(0,0)*x + 48.D0*Hr2(0,0)*
     &    x**2 - 72.D0/5.D0*Hr2(0,0)*x**3 + 8.D0*Hr2(0,1) + 8.D0*Hr2(0,
     &    1)*x - 16.D0*Hr3(-1,-1,0) + 112.D0*Hr3(-1,-1,0)*x + 64.D0*
     &    Hr3(-1,-1,0)*dp + 32.D0*Hr3(-1,0,0) - 80.D0*Hr3(-1,0,0)*x -
     &    80.D0*Hr3(-1,0,0)*dp + 16.D0*Hr3(-1,0,1) - 16.D0*Hr3(-1,0,1)*
     &    x - 32.D0*Hr3(-1,0,1)*dp + 16.D0*Hr3(0,-1,0) - 64.D0*Hr3(0,-1
     &    ,0)*x )
       c2qq2d = c2qq2d + cf*cam2cf * (  - 48.D0*Hr3(0,-1,0)*dp - 12.D0
     &    *Hr3(0,0,0) + 12.D0*Hr3(0,0,0)*x + 24.D0*Hr3(0,0,0)*dp - 8.D0
     &    *Hr3(0,0,1) + 8.D0*Hr3(0,0,1)*x + 16.D0*Hr3(0,0,1)*dp )
*
       XC2DFF2 = C2QQ2D 
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..FL
*
       FUNCTION XCLDFF2 (X)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 3 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and abbreviations
*
       CF = 4./3.D0
       CA = 3.D0
       CAM2CF = CA - 2.* CF
*
       DX = 1.D0/X
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 3 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The coefficient function in terms of the harmonic polylogs
*
       cLqq2d =
     &  + cf*cam2cf * ( 208.D0/5.D0 - 128.D0/5.D0*x - 48.D0/5.D0*x**2
     &     - 32.D0/5.D0*dx - 32.D0*z3*x - 16.D0*z2*x - 32.D0*z2*x**2 +
     &    48.D0/5.D0*z2*x**3 + 32.D0*Hr1(-1)*z2*x - 16.D0/5.D0*Hr1(0)
     &     + 224.D0/5.D0*Hr1(0)*x - 48.D0/5.D0*Hr1(0)*x**2 + 32.D0/5.D0
     &    *Hr1(0)*dx - 32.D0*Hr2(-1,0) - 32.D0*Hr2(-1,0)*x - 32.D0*Hr2(
     &    -1,0)*x**2 + 48.D0/5.D0*Hr2(-1,0)*x**3 + 16.D0*Hr2(-1,0)*dx
     &     - 32.D0/5.D0*Hr2(-1,0)*dx**2 + 16.D0*Hr2(0,0)*x + 32.D0*Hr2(
     &    0,0)*x**2 - 48.D0/5.D0*Hr2(0,0)*x**3 + 64.D0*Hr3(-1,-1,0)*x
     &     - 32.D0*Hr3(-1,0,0)*x - 32.D0*Hr3(0,-1,0)*x )
*
       XCLDFF2 = CLQQ2D
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..F3
*
       FUNCTION XC3DFF2 (X)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 3 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and abbreviations
*
       CF = 4./3.D0
       CA = 3.D0
       CAM2CF = CA - 2.* CF
*
       DX = 1.D0/X
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 3 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The coefficient function in terms of the harmonic polylogs
*
       c3qq2d =
     &  + cf*cam2cf * (  - 30.D0 + 30.D0*x + 36.D0*z3 - 20.D0*z3*x -
     &    56.D0*z3*dp - 12.D0*z2 - 4.D0*z2*x - 8.D0*z2*x**2 - 40.D0*
     &    Hr1(-1)*z2 + 24.D0*Hr1(-1)*z2*x + 64.D0*Hr1(-1)*z2*dp - 14.D0
     &    *Hr1(0) - 30.D0*Hr1(0)*x + 16.D0*Hr1(0)*dp + 8.D0*Hr1(0)*z2
     &     - 8.D0*Hr1(0)*z2*x - 16.D0*Hr1(0)*z2*dp + 16.D0*Hr1(1) - 16.D
     &    0*Hr1(1)*x - 8.D0*Hr2(-1,0)*x**2 - 8.D0*Hr2(-1,0)*dx + 16.D0*
     &    Hr2(0,0) + 8.D0*Hr2(0,0)*x + 8.D0*Hr2(0,0)*x**2 + 8.D0*Hr2(0,
     &    1) + 8.D0*Hr2(0,1)*x - 48.D0*Hr3(-1,-1,0) + 16.D0*Hr3(-1,-1,0
     &    )*x + 64.D0*Hr3(-1,-1,0)*dp + 48.D0*Hr3(-1,0,0) - 32.D0*Hr3(
     &    -1,0,0)*x - 80.D0*Hr3(-1,0,0)*dp + 16.D0*Hr3(-1,0,1) - 16.D0*
     &    Hr3(-1,0,1)*x - 32.D0*Hr3(-1,0,1)*dp + 32.D0*Hr3(0,-1,0) - 16.
     &    D0*Hr3(0,-1,0)*x - 48.D0*Hr3(0,-1,0)*dp - 12.D0*Hr3(0,0,0) +
     &    12.D0*Hr3(0,0,0)*x + 24.D0*Hr3(0,0,0)*dp - 8.D0*Hr3(0,0,1) +
     &    8.D0*Hr3(0,0,1)*x + 16.D0*Hr3(0,0,1)*dp )
*
       XC3DFF2 = C3QQ2D 
*
       RETURN
       END
*
* =================================================================av==


==> xcdiff2p.f <==
*
* ..File: xcdiff2p.f    Fi_NS,  i = 2,3,L  (even-N - odd-N)
*
*              __
* ..The 2-loop MS even-odd differences of the non-singlet coefficient
*    functions F2, F3 and FL in charged-current DIS, expressed in terms
*    of compact parametrizations involving only logarithms. 
*    Scales: mu_r = mu_f = Q. Expansion parameter: alpha_s/(4 pi).
*
* ..The relative accuracy of these parametrizations is better than one
*    part in thousand.
*
* ..Reference: M. Rogal, S. Moch and A. Vogt, arXiv:0708.3731 [hep-ph]
*
* =====================================================================
*
* ..F2
*
       FUNCTION XC2DFF2P (X)
       IMPLICIT REAL*8 (A - Z)
*
       LX = LOG (X)
       XC2DFF2P = ( - 9.1587 - 57.70* X + 72.29* X**2 - 5.689* X**3 
     ,              - X*LX * (68.804 + 24.40* LX + 2.958* LX**2) 
     ,              + 0.249* LX + 8./9.D0* LX**2 * (2.+ LX) ) * (1.- X)
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..FL
*
       FUNCTION XCLDFF2P (X)
       IMPLICIT REAL*8 (A - Z)
*
       LX = LOG (X)
       XCLDFF2P = ( 10.663 - 5.248* X - 7.500* X**2 + 0.823* X**3
     ,              + X*LX * (11.10 + 2.225* LX - 0.128* LX**2)
     ,              + 64./9.D0* LX ) * (1.- X)**2         
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..F3
*
       FUNCTION XC3DFF2P (X)
       IMPLICIT REAL*8 (A - Z)
*
       LX = LOG (X)
       XC3DFF2P = ( - 29.65 + 116.05* X - 71.74* X**2 - 16.18* X**3
     ,              + X*LX * (14.60 + 69.90* X - 0.378* LX**2)
     ,              - 8.560* LX + 8./9.D0* LX**2 * (4.+ LX) ) * (1.- X)
       RETURN
       END
*
* =================================================================av==


==> xcdiff3p.f <==
*
* ..File: xcdiff3p.f    Fi_NS,  i = 2,3,L  (even-N - odd-N)
*
*
* ..Approximations for the differences between the even-N and odd-N 
*    based three-loop coefficient functions for the structure functions
*    F_L, F_2 and F_3 in charged-current deep-inelastic scattering.
*    The expansion parameter is normalized as  a_s = alpha_s/(4 pi).
*
* ..The two sets providing the error estimate are called via  IMOD = 1
*    and  IMOD = 2.  Any other value of IMOD invokes their average.
*    The results are based on the first five even/odd-integer moments
*    as derived in S. Moch and M. Rogal, arXiv:0704:1740 [hep-ph] and
*    complete results mentined below.
*
* ..Reference: M. Rogal, S. Moch and A. Vogt, arXiv:0708.3731 [hep-ph]
*
* ..The functions given here should be used together with the complete 
*    results for the even-N based F_L, F_2 and the odd-N based F_3 
*    respectively presented by S. Moch, J. Vermaseren and A. Vogt in 
*    hep-ph/0411112, hep-ph/0504242 and hep-ph/0608307.
*
* ===================================================================== 
*
* ..F2
*
       FUNCTION C2Q3DF (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, NF
*
       Y1  = 1.- Y 
       DL  = LOG (Y)
       DL1 = LOG (Y1)
*
       C2Q30A = (54.478 * DL1**2 + 304.60 * DL1 + 691.68 * Y) * Y1 
     1          + 179.14 * DL - 0.1826 * DL**3
       C2Q30B = - (13.378 * DL1**2 + 97.60 * DL1 + 118.12 * Y) * Y1 
     1          - 91.196 * DL**2 - 0.4644 * DL**5
*
       C2Q31A = (20.822 * Y**2 - 282.10 * (1.+Y/2.)) * Y1
     1          - 285.58 * Y*DL - 112.30 * DL + 3.587 * DL**3
       C2Q31B = (4.522 * DL1 + 447.88 * (1.+Y/2.)) * Y1
     1          + 514.02 * Y*DL + 147.05 * DL + 7.386 * DL**2
*
       IF (IMOD .EQ. 1) THEN
         C2Q3DF = C2Q30A + NF * C2Q31A
       ELSE IF (IMOD .EQ. 2) THEN
         C2Q3DF = C2Q30B + NF * C2Q31B
       ELSE
         C2Q3DF = 0.5 * (C2Q30A + C2Q30B + NF * (C2Q31A + C2Q31B))
       END IF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..F3
*
       FUNCTION C3Q3DF (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, NF
*
       Y1  = 1.- Y
       DL  = LOG (Y)
       DL1 = LOG (Y1)
*
       C3Q30A = - (46.72 * DL1**2 + 267.26 * DL1 + 719.49 * Y) * Y1
     1          - 171.98 * DL + 9.470 * DL**3
       C3Q30B = (3.216 * DL1**2 + 44.50 * DL1 - 34.588) * Y1
     1          + 98.719 * DL**2 + 2.6208 * DL**5
*
       C3Q31A = (0.8489 * DL1 + 67.928 * (1.+0.5*Y)) * Y1
     1          + 97.922 * Y*DL - 17.070 * DL**2 - 3.132 * DL**3
       C3Q31B = - (0.186 * DL1 + 61.102 * (1.+Y)) * Y1
     1          - 122.51 * Y*DL + 10.914 * DL**2 + 2.748 * DL**3
*
       IF (IMOD .EQ. 1) THEN
         C3Q3DF = C3Q30A + NF * C3Q31A
       ELSE IF (IMOD .EQ. 2) THEN
         C3Q3DF = C3Q30B + NF * C3Q31B
       ELSE
         C3Q3DF = 0.5 * (C3Q30A + C3Q30B + NF * (C3Q31A + C3Q31B))
       END IF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..FL
*
       FUNCTION CLQ3DF (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, NF
*
       Y1  = 1.- Y
       DL  = LOG (Y)
       DL1 = LOG (Y1)
*
       CLQ30A = - (495.49 * Y**2 + 906.86) * Y1**2
     1          - 983.23 * Y*Y1*DL + 53.706 * DL**2 + 5.3059 * DL**3
       CLQ30B = (78.306 * DL1 + 6.3838 * Y) *Y1**2
     1          + 20.809 * Y*Y1*DL - 114.47 * DL**2 - 22.222 * DL**3
*
       CLQ31A = (29.95 * Y**3 - 59.087 * Y**2 + 379.91) * Y1**2
     1          - 273.042 * Y*DL**2 + 71.482 * Y1*DL
       CLQ31B = (12.532 * DL1 + 141.99 * Y**2 - 250.62 * Y)* Y1**2
     1          - (153.586 * Y - 0.6569) * Y1*DL
*
       IF (IMOD .EQ. 1) THEN
         CLQ3DF = CLQ30A + NF * CLQ31A
       ELSE IF (IMOD .EQ. 2) THEN
         CLQ3DF = CLQ30B + NF * CLQ31B
       ELSE
         CLQ3DF = 0.5 * (CLQ30A + CLQ30B + NF * (CLQ31A + CLQ31B))
       END IF
*
       RETURN
       END
*
* =================================================================av==

